Graph Attention Networks for Speaker Verification

This work presents a novel back-end framework for speaker verification using graph attention networks. Segment-wise speaker embeddings extracted from multiple crops within an utterance are interpreted as node representations of a graph. The proposed framework inputs segment-wise speaker embeddings from an enrollment and a test utterance and directly outputs a similarity score. We first construct a graph using segment-wise speaker embeddings and then input these to graph attention networks. After a few graph attention layers with residual connections, each node is projected into a one-dimensional space using affine transform, followed by a readout operation resulting in a scalar similarity score. To enable successful adaptation for speaker verification, we propose techniques such as separating trainable weights for attention map calculations between segment-wise speaker embeddings from different utterances. The effectiveness of the proposed framework is validated using three different speaker embedding extractors trained with different architectures and objective functions. Experimental results demonstrate consistent improvement over various baseline back-end classifiers, with an average equal error rate improvement of 20% over the cosine similarity back-end without test time augmentation.

==> pseudo.py <==
## Let batch is (N,3,T) dimensional tensor. N is batch_size, T is length of utterance, and D is size of embedding.
## batch[i, 0] and batch[i, 1] : different segments with same augmentation
## batch[i, 1] and batch[i, 2] : same segment with different augmentation
## netspk is speaker embedding extractor and netaug is augmentation classifier. 

spk_optimizer  = optim.Adam(netspk.parameters())
aug_optimizer  = optim.Adam(netaug.parameters())

for batch in loader:
    feat = netspk.forward(batch)  # feat size : (N,3,D)
    
    # Discriminator Training
    aug_optimizer.zero_grad()
    out_a, out_s, out_p = feat[:,0,:].detach(), feat[:,1,:].detach(), feat[:,2,:].detach()
    conf_input = torch.cat((torch.cat((out_a,out_s),dim=1),torch.cat((out_a,out_p),dim=1)),dim=0)
    conf_output = netaug(conf_input)
    conf_labels = torch.LongTensor([1] * N + [0] * N)
    
    aug_loss  = torch.nn.CrossEntropyLoss(conf_output, conf_labels)
    aug_loss.backward()
    aug_optimizer.step()
    
    # Embedding training
    spk_optimizer.zero_grad()
    conf_input = torch.cat((torch.cat((feat[:,0,:],feat[:,1,:]),dim=1),torch.cat((feat[:,0,:],feat[:,2,:]),dim=1)),dim=0)
    conf_input = RevGrad(conf_input)  # reversing gradients
    conf_output = netaug.forward(conf_input)
    aat_loss = torch.nn.CrossEntropyLoss(conf_output, conf_labels)
    spk_loss = SpkCriterion(feat[:, [0,2], :])  # prototypical or angular prototypical loss
    loss = spk_loss + lambda * aat_loss 
    loss.backward()
    spk_optimizer.step()
